Giant magnetocrystalline anisotropy energy in Fe--Co alloy under uniaxial compression: first-principles prediction

Uniaxially strained Fe--Co disordered alloys have emerged as promising candidates for cost-effective rare-earth-free permanent magnets due to their high magnetocrystalline anisotropy energy (MAE). Using first-principles, fully relativistic calculations within the coherent potential approximation and PBE exchange-correlation potential, we explore the MAE of tetragonal Fe--Co alloys under uniaxial compression. Our results reveal a previously uncharted high-MAE region, distinct from known structures and accessible through uniaxial compression.

==> clear.sh <==
#!/bin/bash

rm feco-c-paper.bbl
rm feco-c-paper.aux
rm feco-c-paper.out 
rm feco-c-paper.log
rm feco-c-paper.blg

